Sharpness and Rigidity of the Two-Factor Recht-Re Lower Bound

Products of positive semidefinite matrices arise when successive steps of a randomized optimization method use different data points. Their average can have a negative eigenvalue even though every individual matrix is positive semidefinite. Lai and Lim proved at ICML 2020 that $\sum_{i\ne j}A_iA_j\succeq-\frac{1}{4}n(n-1)I$ whenever $A_i\succeq0$ and $\sum_i A_i\preceq nI$, and conjectured that the constant is sharp for every $n\ge2$. We give an explicit family of $n$ rank-one matrices in dimension $n$ that attains this bound for every $n$, proving that sharpness statement. The construction compresses one direction of an orthonormal basis by a factor $1/\sqrt{2}$. We also give a short, self-contained proof of the known inequality and classify all equality cases: every extremizer contains a common invariant $n$-dimensional block equivalent to the construction. Consequently, dimension $n$ is necessary for equality, and positive definite matrices approach but never attain the lower endpoint. Finally, strongly convex quadratic objectives realize the extremal negative eigenvalue as a two-step expected gradient-descent update.

==> verify_exact.py <==
"""Exact-arithmetic supplementary checks for the sharp two-factor construction.

Run with Python 3.10+ and SymPy (no floating-point arithmetic is used):
    python verify_exact.py

The script writes verification_results.json beside itself. The finite checks
supplement the mathematical proof; they are not a formal proof or a novelty
verification. Symbolic scalar checks use n as a positive integer parameter.
"""

from __future__ import annotations

import json
from pathlib import Path

import sympy as sp


def canonical(expr: sp.Expr) -> sp.Expr:
    """Normalize exact radical expressions without numerical approximation."""
    expanded = sp.expand(expr)
    return expanded if expanded == 0 else sp.simplify(expanded)


def matrix_canonical(matrix: sp.MatrixBase) -> sp.MatrixBase:
    return matrix.applyfunc(canonical)


def require_zero(expr: sp.Expr, label: str) -> None:
    if canonical(expr) != 0:
        raise AssertionError(f"Exact scalar identity failed: {label}: {expr}")


def require_equal(
    left: sp.MatrixBase, right: sp.MatrixBase, label: str
) -> None:
    if left.shape != right.shape:
        raise AssertionError(f"Shape mismatch: {label}")
    for entry in left - right:
        require_zero(entry, label)


def check_symbolic_coefficients() -> dict:
    """Check scalar identities underlying the arbitrary-n projection algebra.

    P^2=P is an explicitly proved hypothesis in the manuscript; the scalar
    identities below check coefficients after using that hypothesis. They do
    not ask a computer algebra system to infer noncommutative identities.
    """
    n = sp.Symbol("n", positive=True, integer=True)
    alpha = 1 - 1 / sp.sqrt(2)
    target = -n * (n - 1) / 4
    scalar_checks = {
        "C_squared_P_coefficient": -2 * alpha + alpha**2 + sp.Rational(1, 2),
        "C_on_uniform_vector": 1 - alpha - 1 / sp.sqrt(2),
        "A_rank_one_norm_squared": n * (1 - 1 / (2 * n)) - (n - sp.Rational(1, 2)),
        "Q_identity_coefficient": n**2 - (n - sp.Rational(1, 2)) * n - n / 2,
        "Q_projection_coefficient": -sp.Rational(3, 4) * n**2
        + (n - sp.Rational(1, 2)) * n / 2
        + n * (n + 1) / 4,
        "minimum_eigenvalue": n / 2 - n * (n + 1) / 4 - target,
        "shifted_Q_factor_coefficient": n / 2 - target - n * (n + 1) / 4,
        "w_Gram_uniform_eigenvalue": 1 / (2 * n) - n / (4 * n**2) - 1 / (4 * n),
        "w_Gram_diagonal": (1 - 1 / (2 * n)) / (2 * n)
        - (1 / (2 * n) - 1 / (4 * n**2)),
        "w_Gram_off_diagonal": (-1 / (2 * n)) / (2 * n) + 1 / (4 * n**2),
        "rigidity_diagonal_coefficient": 2 * n * (1 / (2 * n) - 1 / (4 * n**2))
        - (1 - 1 / (2 * n)),
        "rigidity_off_diagonal_coefficient": 2 * n * (-1 / (4 * n**2)) + 1 / (2 * n),
        "simplex_diagonal_Gram": (n - sp.Rational(1, 2)) - sp.Rational(1, 2) - (n - 1),
        "simplex_off_diagonal_Gram": -sp.Rational(1, 2) - sp.Rational(1, 2) + 1,
        "completed_square_identity_coefficient": (n - 1) / (4 * n)
        - ((n - 1) / n) / 4,
    }
    for label, expression in scalar_checks.items():
        require_zero(expression, label)
    return {
        "parameter_assumptions": "n is a positive integer; the theorem uses n >= 2",
        "scope": "Scalar coefficient identities after substituting P^2=P; no symbolic matrix-size inference",
        "checks": list(scalar_checks),
        "count": len(scalar_checks),
        "status": "passed",
    }


def check_dimension(n: int) -> dict:
    identity = sp.eye(n)
    ones = sp.ones(n, 1)
    zero = sp.zeros(n)
    e = ones / sp.sqrt(n)
    projection = ones * ones.T / n
    alpha = 1 - 1 / sp.sqrt(2)
    c = identity - alpha * projection
    c = matrix_canonical(c)
    b = [matrix_canonical(c[:, i] * c[:, i].T) for i in range(n)]
    a = [n * bi for bi in b]
    v = [sp.sqrt(n) * c[:, i] for i in range(n)]
    s_b = sum(b, zero)
    s_a = sum(a, zero)
    checks: list[str] = []

    def equal(left: sp.MatrixBase, right: sp.MatrixBase, label: str) -> None:
        require_equal(left, right, f"n={n}: {label}")

    # A structural positive-semidefinite certificate is an exact XX^T identity.
    equal(projection * projection, projection, "P is a projection")
    equal(c.T, c, "C is symmetric")
    equal(c * c, identity - projection / 2, "C squared")
    equal(c * e, e / sp.sqrt(2), "C on e")
    checks.append("projection_and_C_identities")

    for i in range(n):
        equal(b[i], c[:, i] * c[:, i].T, f"B_{i + 1} PSD square")
        equal(a[i], v[i] * v[i].T, f"A_{i + 1} PSD square")
        require_zero((v[i].T * v[i])[0] - (n - sp.Rational(1, 2)), "positive generator norm")
        equal(a[i] * a[i], (n - sp.Rational(1, 2)) * a[i], f"A_{i + 1} square")
        # A nonzero outer product has rank exactly one, certified by its
        # strictly positive exact generator norm n-1/2; no numerical rank test.
    checks.extend(["individual_PSD_outer_product_certificates", "rank_one_positive_norm_certificates", "A_i_squared_identity"])

    equal(s_b, identity - projection / 2, "sum B_i")
    equal(s_a, n * identity - n * projection / 2, "sum A_i")
    slack_factor = ones / sp.sqrt(2)
    equal(n * identity - s_a, slack_factor * slack_factor.T, "sum constraint PSD certificate")
    equal(identity - s_b, (e / sp.sqrt(2)) * (e / sp.sqrt(2)).T, "normalized sum constraint PSD certificate")
    checks.extend(["sum_identity", "sum_constraint_PSD_square_certificate"])

    q_direct = sp.zeros(n)
    # The ordered product sum is formed directly, independently of S^2-sum A_i^2.
    for i in range(n):
        for j in range(n):
            if i != j:
                q_direct += matrix_canonical(a[i] * a[j])
    q_direct = matrix_canonical(q_direct)
    q_formula = n * identity / 2 - sp.Rational(n * (n + 1), 4) * projection
    target = -sp.Rational(n * (n - 1), 4)
    equal(q_direct, q_direct.T, "ordered sum is symmetric")
    equal(q_direct, s_a * s_a - sum((ai * ai for ai in a), sp.zeros(n)), "ordered sum expansion")
    equal(q_direct, q_formula, "direct ordered sum versus closed formula")
    equal(q_direct * e, target * e, "sharp eigenvector")
    equal(q_direct * (identity - projection), n * (identity - projection) / 2, "complement eigenvalue")
    bound_factor = sp.sqrt(n * (n + 1)) * (identity - projection) / 2
    equal(q_direct - target * identity, bound_factor * bound_factor.T, "sharp bound PSD square certificate")
    checks.extend(["direct_ordered_sum_and_closed_formula", "sharp_eigenvalue", "complement_eigenvalue", "sharp_bound_PSD_square_certificate"])

    w = [matrix_canonical(bi * e) for bi in b]
    w_matrix = sp.Matrix.hstack(*w)
    gram = identity / (2 * n) - sp.ones(n) / (4 * n**2)
    equal(w_matrix.T * w_matrix, gram, "Gram matrix of B_i e")
    equal(gram * ones, ones / (4 * n), "Gram uniform eigenvalue")
    equal(gram * (identity - projection), (identity - projection) / (2 * n), "Gram complement eigenvalue")
    equal(sum(w, sp.zeros(n, 1)), e / 2, "sum of equality vectors")
    for i in range(n):
        equal(b[i], 2 * n * w[i] * w[i].T, f"rigidity outer product {i + 1}")
        for j in range(n):
            coefficient = (1 if i == j else 0) - sp.Rational(1, 2 * n)
            equal(b[i] * w[j], coefficient * w[i], f"rigidity action {i + 1},{j + 1}")
    checks.extend(["Gram_of_B_i_e", "positive_Gram_eigenvalues", "rigidity_outer_product", "rigidity_action"])

    # The equality vector annihilates every pair residual and the global
    # completed-square decomposition holds as an exact matrix identity.
    residual_sum = sp.zeros(n)
    for i in range(n):
        for j in range(i + 1, n):
            difference = b[i] - b[j]
            residual = matrix_canonical(b[i] + b[j] - difference * difference)
            equal(residual * e, sp.zeros(n, 1), f"pair equality residual {i + 1},{j + 1}")
            residual_sum += residual
    equal(
        q_direct / n**2 + sp.Rational(n - 1, 4 * n) * identity,
        sp.Rational(n - 1, n) * (s_b - identity / 2) ** 2 + residual_sum / n,
        "completed-square decomposition",
    )
    checks.extend(["pair_equality_residuals", "completed_square_decomposition"])

    return {
        "n": n,
        "dimension": n,
        "arithmetic": "exact rational numbers and radicals; no floating point",
        "sharp_eigenvalue": str(target),
        "complement_eigenvalue": str(sp.Rational(n, 2)),
        "checks": checks,
        "check_groups": len(checks),
        "status": "passed",
    }


def main() -> None:
    symbolic = check_symbolic_coefficients()
    finite = []
    for n in range(2, 9):
        finite.append(check_dimension(n))
        print(f"n={n}: exact checks passed", flush=True)
    results = {
        "status": "passed",
        "purpose": "Independent supplementary exact-arithmetic verification of the canonical sharpness construction and equality identities",
        "limitations": "Finite checks supplement the written proof and are not a formal proof. This script does not establish literature novelty or verify the universal inequality for arbitrary input tuples.",
        "sympy_version": sp.__version__,
        "floating_point_used": False,
        "symbolic_coefficient_checks": symbolic,
        "finite_dimension_checks": finite,
    }
    output_path = Path(__file__).resolve().with_name("verification_results.json")
    output_path.write_text(json.dumps(results, indent=2) + "\n", encoding="utf-8")
    print(f"Wrote {output_path.name}", flush=True)


if __name__ == "__main__":
    main()

